HEIR: A Universal Compiler for Homomorphic Encryption

This work presents Homomorphic Encryption Intermediate Representation (HEIR), a unified approach to building homomorphic encryption (HE) compilers. HEIR aims to support all mainstream techniques in homomorphic encryption, integrate with all major software libraries and hardware accelerators, and advance the field by providing a platform for research and benchmarking. Built on the MLIR compiler framework, HEIR introduces HE-specific abstraction layers at which existing optimizations and new research ideas may be easily implemented. Although many HE optimization techniques have been proposed, it remains difficult to combine or compare them effectively. HEIR provides a means to effectively explore the space of HE optimizations. HEIR addresses the entire HE stack and includes support for various frontends, including Python. The contribution of this work includes: (1) We introduce HEIR as a framework for building HE compilers. (2) We validate HEIR's design by porting a large fraction of the HE literature to HEIR, and we argue that HEIR can tackle more complicated and diverse programs than prior literature. (3) We provide evidence that HEIR is emerging as the de facto HE compiler for academic research and industry development.

==> mlir_pygmentize.py <==
#! /usr/bin/env python
# \renewcommand{\MintedPygmentize}{/Users/mlevental/dev_projects/hls_paper/scripts/pygmentize.py}
# don't forget to chmod +x this file
import argparse
import re
import sys

import pygments.cmdline as _cmdline
from pygments.lexer import RegexLexer, include, bygroups, using, this
from pygments.token import *
from pygments.token import _TokenType


def main(args):
    parser = argparse.ArgumentParser()
    parser.add_argument("-l", dest="lexer", type=str)
    opts, rest = parser.parse_known_args(args[1:])
    if opts.lexer == "mlir":
        args = [__file__, "-l", __file__ + ":MLIRLexer", "-x", *rest]
    _cmdline.main(args)


PRINT_ERRORS = False


class MLIRLexer(RegexLexer):
    name = "mlir"
    flags = re.MULTILINE

    def get_tokens_unprocessed(self, text, stack=("root",)):
        pos = 0
        tokendefs = self._tokens
        statestack = list(stack)
        statetokens = tokendefs[statestack[-1]]
        while 1:
            for rexmatch, action, new_state in statetokens:
                m = rexmatch(text, pos)
                if m:
                    if action is not None:
                        if type(action) is _TokenType:
                            yield pos, action, m.group()
                        else:
                            yield from action(self, m)
                    pos = m.end()
                    if new_state is not None:
                        # state transition
                        if isinstance(new_state, tuple):
                            for state in new_state:
                                if state == "#pop":
                                    if len(statestack) > 1:
                                        statestack.pop()
                                elif state == "#push":
                                    statestack.append(statestack[-1])
                                else:
                                    statestack.append(state)
                        elif isinstance(new_state, int):
                            # pop, but keep at least one state on the stack
                            # (random code leading to unexpected pops should
                            # not allow exceptions)
                            if abs(new_state) >= len(statestack):
                                del statestack[1:]
                            else:
                                del statestack[new_state:]
                        elif new_state == "#push":
                            statestack.append(statestack[-1])
                        else:
                            assert False, "wrong state def: %r" % new_state
                        statetokens = tokendefs[statestack[-1]]
                    break
            else:
                # We are here only if all state tokens have been considered
                # and there was not a match on any of them.
                try:
                    if text[pos] == "\n":
                        # at EOL, reset state to "root"
                        statestack = ["root"]
                        statetokens = tokendefs["root"]
                        yield pos, Text, "\n"
                        pos += 1
                        continue
                    # yield pos, Error if PRINT_ERRORS else Text, text[pos]
                    yield pos, Text, text[pos]
                    pos += 1
                except IndexError:
                    break

    tokens = {
        "whitespace": [
            (r"\n", Text),
            (r"\s+", Text),
            (r"\\\n", Text),  # line continuation
        ],
        "root": [
            include("whitespace"),
            include("string"),
            include("comment"),
            include("top_level_entity"),
        ],
        "comment": [(r"//.*$", Comment)],
        "number": [
            (
                r"(\W)?([0-9]+\.[0-9]*)([eE][+-]?[0-9]+)?",
                Literal.Number,
            ),
            (
                r"([\W])?(0x[0-9a-zA-Z]+)",
                bygroups(Punctuation, Literal.Number),
            ),
            (r"([\Wx])?([0-9]+)", bygroups(Punctuation, Literal.Number)),
        ],
        "string": [
            (r'"', Punctuation, "inside_string"),  # Opening quote
        ],
        "inside_string": [
            (r"\n", Text),
            (r'\\[nt"]', String.Escape),
            (r'"', Punctuation, "#pop"),  # Closing quot
            (r".", String),  # String content
        ],
        "top_level_entity": [
            include("attribute_alias_def"),
            include("type_alias_def"),
            include("operation_body"),
            include("operation"),
        ],
        "attribute_alias_def": [
            (
                r"^(\s*)(#\w+)\b(\s+)(=)(\s+)",
                bygroups(
                    Whitespace, Name.Constant, Whitespace, Punctuation, Whitespace
                ),
                "attribute_value",
            )
        ],
        "type_alias_def": [
            (
                r"^(\s*)(!\w+)\b(\s+)(=)(\s+)",
                bygroups(Whitespace, Name.Type, Whitespace, Punctuation, Whitespace),
            )
        ],
        "operation": [
            (
                r"^(\s*)(%[%\w:,\s]+)(\s+)(=)(\s+)([\w.$\-]+)\b",
                bygroups(
                    Whitespace,
                    using(this, state="ssa_value"),
                    Whitespace,
                    Punctuation,
                    Whitespace,
                    Name.Variable,
                ),
            ),
            (r"^\s*([\w.$\-]+)\b(?=[^<:])", Name.Variable),
        ],
        "operation_body": [
            include("operation"),
            (r"{\s*(?=%|\/|\^)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=[^}]*$)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=%)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=.*$)", Punctuation, "inside_region_body_or_attr_dict"),
            include("comment"),
            include("ssa_value"),
            include("block"),
            include("attribute_value"),
            include("bare_identifier"),
        ],
        "inside_region_body_or_attr_dict": [
            include("operation_body"),
            (r"}", Punctuation, "#pop"),
        ],
        "attribute_dictionary_body": [
            include("comment"),
            include("string"),
            include("attribute_value"),
            (r"(%)?\b([\w.\-$:0-9]+)\b\s*(?=[=,}])", Name.Variable),
            (r"}", Punctuation, "#pop"),
        ],
        #
        "attribute_value": [
            include("number"),
            (r"\b(false|true|unit)\b", Name.Constant),
            (r"(@[\w+$\-.]*)", Name.Function),
            (r"#[\w$\-.]+\b", Name.Constant),
            (
                r"\b(affine_map|affine_set)(\s*)(<)",
                bygroups(Name.Constant, Whitespace, Punctuation),
                "inside_affine_map_set",
            ),
            (
                r"\b(dense|opaque|sparse)(\s*)(<)",
                bygroups(Name.Constant, Whitespace, Punctuation),
                "inside_dense_opaque_sparse",
            ),
            (
                r"\[",
                Punctuation,
                "inside_square_brackets",
            ),
            (
                r"{",
                Punctuation,
                "inside_attribute_dictionary_body",
            ),
            (r"(@[\w+$\-.]*)", Name.Function),
            (
                r"(#[\w$\-.]+)(<)",
                bygroups(Name.Constant, Punctuation),
                "inside_hash",
            ),
            include("type_value"),
            (
                r"<",
                Punctuation,
                "inside_angle",
            ),
        ],
        "inside_affine_map_set": [
            (r"\b(ceildiv|floordiv|mod|symbol)\b", Name.Function),
            (r"\b([\w\.\$\-]+)\b", Name.Variable),
            include("number"),
            (r"\)>", Punctuation, "#pop"),
        ],
        "inside_dense_opaque_sparse": [
            include("attribute_value"),
            (r">", Punctuation, "#pop"),
        ],
        "inside_square_brackets": [
            include("attribute_value"),
            include("operation_body"),
            (r"\]", Punctuation, "#pop"),
        ],
        "inside_attribute_dictionary_body": [
            include("attribute_dictionary_body"),
            include("operation_body"),
            (r"\]", Punctuation, "#pop"),
        ],
        "inside_hash": [
            include("attribute_value"),
            (r"->|>=", Punctuation),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        "inside_angle": [
            include("attribute_value"),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        "type_value": [
            (r"(\![\w\$\-\.]+)<", Name.Type, "inside_hash"),
            (r"\![\w\$\-\.]+\b", Name.Type),
            (r"(complex|memref|tensor|tuple|vector)<", Name.Type, "inside_type"),
            (
                r"(x)?(bf16|f16|f32|f64|f80|f128|index|none|[us]?i[0-9]+)",
                bygroups(Punctuation, Name.Type),
            ),
        ],
        "inside_type": [
            (r"([?x0-9\[\]]+)", bygroups(using(this, state="number"))),
            include("attribute_value"),
            (r"->|>=", Punctuation),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        #
        "ssa_value": [(r"%[\w.$:#]+", Name.Variable)],
        "bare_identifier": [(r"\b([\w.$\-]+)\b", Keyword)],
        "block": [(r"\^[\w\d_$.-]+", Keyword.Control)],
    }


if __name__ == "__main__":
    main(sys.argv)

